Embedded error estimation and adaptive step-size control for optimal explicit strong stability preserving Runge--Kutta methods

We construct a family of embedded pairs for optimal strong stability preserving explicit Runge-Kutta methods of order $2 \leq p \leq 4$ to be used to obtain numerical solution of spatially discretized hyperbolic PDEs. In this construction, the goals include non-defective methods, large region of absolute stability, and optimal error measurement as defined in [5,19]. The new family of embedded pairs offer the ability for strong stability preserving (SSP) methods to adapt by varying the step-size based on the local error estimation while maintaining their inherent nonlinear stability properties. Through several numerical experiments, we assess the overall effectiveness in terms of precision versus work while also taking into consideration accuracy and stability.

==> figs/work_precision/work_precision.py <==
import glob
import sys
import numpy as np
import matplotlib.pyplot as plt


problem = sys.argv[1]
order = int(sys.argv[2])
direc_dict = {2: 'secondOrder', 3: 'thirdOrder', 4: 'fourthOrder'}
ref_method = {2: 'SSPERK22-b2', 3: 'BogackiShampine32', 4: 'DormandPrince54'}
finalMethod = {2: ['ceschino24', 'fehlberg12', 'rkf23','SSPERK22-b1', 'rkf23B',
                   'SSPERK22-b2','SSPERK42-b1','SSPERK42-b2','SSPERK62-b1','SSPERK62-b2','SSPERK22BestNew01',
                   'SSPERK32Best'],
               3: ['BogackiShampine32', 
                   'SSPERK43-b1',#'SSPERK43BestNew04',
                   'SSPERK43-b2','SSPERK43Best','SSPERK33'],
               4: ['DormandPrince54', 'SSPERK104-b5', 'Fehlberg45', 'Merson45', 'SSPERK104-b7', 'SSPERK104-b8',
                   'SSPERK104-b3','SSPERK104-b1',
                   'SSPERK104-b4','SSPERK104-b6','SSPERK64BestNew01' ]}

legendName = {'ceschino24':
              'Ceshino24','BogackiShampine32(ref)':'BogackiShampine32(ref)',
              'fehlberg12':'Fehlberg12','rkf23':'RKF23','SSPERK22-b1':'SSPRK(2,2)-b1','rkf23B':'RKF23B',
              'SSPERK22-b2':'SSPERK(2,2)-b2','SSPERK42-b1':'SSPERK(4,2)-b1','SSPERK42-b2':'SSPERK(4,2)-b2',
              'SSPERK62-b1':'SSPERK(6,2)-b1','SSPERK62-b2':'SSPERK(6,2)-b2','SSPERK22BestNew01':'SSPERK(2,2)-w',
              'SSPERK32Best':'SSPERK(3,2)-w','SSPERK22-b2(ref)':'SSPERK(2,2)-b2(ref)',
              'SSPERK43-b1':'SSPERK(4,3)-b1','SSPERK43-b2':'SSPERK(4,3)-b2','SSPERK43Best':'SSPERK(4,3)-w',
              'SSPERK33':'SSPERK(3,3)-w','DormandPrince54(ref)':'DormandPrince54(ref)','SSPERK104-b5':'SSPERK(10,4)-b5',
              'Fehlberg45':'Fehlberg45','Merson45':'Merson45','SSPERK104-b7':'SSPERK(10,4)-b7','SSPERK104-b8':'SSPERK(10,4)-b8',
              'SSPERK104-b4':'SSPERK(10,4)-b4','SSPERK104-b3':'SSPERK(10,4)-b3','SSPERK104-b1':'SSPERK(10,4)-b1',
              'SSPERK104-b6':'SSPERK(10,4)-b6','SSPERK64BestNew01':'SSPERK(6,4)-w'
              }

DIREC = direc_dict[order]
REF_NAME = ref_method[order]
full_direc = '%s/%s' %(problem, DIREC)
FL = glob.glob('%s/*final.log' %(full_direc))
NAME = finalMethod[order]
ALL_DATA = []
LGD_LIST = []

MRKS = ['-ks', '-rp', '-b^', '-k<', '-mp', '-ko', '-kx', ':bd', ':mh',\
        ':sk', ':*r', ':+b', ':xm', '-.<r', '-.k<', ':xk', ':xr',':sr']

for n in NAME:
    try:
        f = '%s/%s-final.log' %(full_direc,n)
        dat = np.loadtxt(f, skiprows=2)
    except IOError as (errno, strerror):
        print n, strerror
        # dat = np.empty((6,7))
    ALL_DATA.append(dat)

ref_idx = NAME.index(REF_NAME)
NAME[ref_idx] = '%s(ref)' %(NAME[ref_idx])
ref_work = ALL_DATA[ref_idx][:, 2]
ref_precision = ALL_DATA[ref_idx][:, 1]

ymin, ymax = 1.0, 1.0
for i in range(len(NAME)):
    work = ALL_DATA[i][:, 2]
    precision = ALL_DATA[i][:, -1]
    rel_work = work/ref_work
    print NAME[i], rel_work
    u_line, = plt.semilogx(precision, rel_work, MRKS[i],
                           label=legendName[ NAME[i] ])
    ymin = min(ymin, min(rel_work))
    ymax = max(ymax, max(rel_work)); ymax = min(3.0, ymax);
    LGD_LIST.append(u_line)

print ymin, ymax
print 'now setting the plots...'
# ylimit = plt.ylim()
figure_name = 'relative_work_'+problem+'_%s.png' %(direc_dict[order])
print figure_name
plt.legend(handles=LGD_LIST, loc='upper right')
plt.ylim(ymin=max(ymin-0.01,0),ymax=min(3.0, ymax)+0.01)
plt.xlabel('Precision')
plt.ylabel('Relative Work')
plt.savefig(figure_name, format='png',bbox_inches='tight')
print 'now showing the plot...'
plt.show()

